Hodge numbers are not derived invariants in positive characteristic

We study a pair of Calabi-Yau threefolds X and M, fibered in non-principally polarized Abelian surfaces and their duals, and an equivalence D^b(X) = D^b(M), building on work of Gross, Popescu, Bak, and Schnell. Over the complex numbers, X is simply connected while pi_1(M) = (Z/3)^2. In characteristic 3, we find that X and M have different Hodge numbers, which would be impossible in characteristic 0. In an appendix, we give a streamlined proof of Abuaf's result that the ring H^*(O) is a derived invariant of complex threefolds and fourfolds. A second appendix by Alexander Petrov gives a family of higher-dimensional examples to show that h^{0,3} is not a derived invariant in any positive characteristic.

==> anc/verify.m2 <==
-- To use this file, cut and paste small chunks of code into 
-- an interactive session of Macaulay2 and inspect the output.
-- Don't try to run it as a script.


-- Choose one of five options:

-- 1. The char 3 choice from the paper.
k = GF(9)
p = {1, a + 1, -a, -a}

-- 2. A random choice in char 3.
-- The claim below hold for nearly all choices.
-- If one of of them doesn't hold,
-- start over with another random choice.
k = GF(81)
p = for i from 0 to 3 list random(k)

-- 3. The char 0 choice from the paper.
-- But probably skip the smoothness checks,
-- since they take forever, and follow from the GF(9) case.
k = toField(QQ[i]/(i^2+1))
p = {1, i, 1-i, 1-i}

-- 4. A random choice in char 0.
k = QQ
p = for i from 0 to 3 list random(k)

-- 5. A random choice in char > 3.
-- F_109 is nice because it contains cube roots of unity
-- and square roots of -1, and it's big enough that a
-- random choice nearly always gives generic behavior.
k = ZZ/109
p = for i from 0 to 3 list random(k)


-- And here we go.

P5 = k[x_0..x_5]

sigma = map(P5, P5, {x_5,x_0..x_4})

f = { x_0^3+x_2^3+x_4^3,
      x_1^2*x_4+x_3^2*x_0+x_5^2*x_2,
      x_1*x_2*x_3+x_3*x_4*x_5+x_5*x_0*x_1,
      x_0*x_2*x_4 }


--- CONSTRUCTION OF Y AND X ---

fp = sum for i from 0 to 3 list p_i * f_i

Y = ideal(fp, sigma fp)

M = matrix{f, f / sigma}

-- The 2x2 minors of M give a rational map Y --> P^5,
-- but its image is just P^1.
-- Confirm that the first two minors are good enough.
MM = minors(2, M)
Y + ideal(MM_0, MM_1) == Y + MM -- answer should be true

P5xP1 = k[x_0..x_5, y_0,y_1]
g_0 = sub(MM_0, P5xP1)
g_1 = sub(MM_1, P5xP1)
X = sub(Y, P5xP1) + ideal(y_0*g_1 - g_0*y_1)
X = saturate(X, ideal(g_0,g_1))


--- PROPOSITION 2.2(a) ---

Z = saturate(Y + minors(2, jacobian Y))
dim Z -- answer is 1, or projectively, 0: isolated singularities
degree Z -- answer should be 144 char 3,
         -- or 72 in char 0 or char > 3.


--- PROPOSITION 2.2(b) ---

-- verify that X -> Y is smooth over the smooth part of Y
J = (jacobian X)^{6,7}; -- just the rows corresponding to y_0 and y_1
JJ = X + minors(1, J) -- because the relative dimension is 0
JJ = saturate(JJ, sub(Z, P5xP1)) -- answer is ideal 1

-- verify that X -> P1 is smooth over the singular part of Y,
-- hence X is smooth
J = (jacobian X)^{0..5}; -- just the rows corresponding to x_0..x_5
time JJ = X + minors(3, J); -- because the relative dimension is 2
  -- depending on the field, this can take up to
  -- 3 minutes on my laptop: it's a lot of 3x3 minors.
JJJ = JJ + sub(Z, P5xP1);
JJJ = saturate(JJJ, ideal(y_0,y_1));
JJJ = saturate(JJJ, ideal(x_0..x_5)) -- answer is ideal 1: it's empty


--- PROPOSITION 2.2(c) ---

-- resolve O_X in a bigraded ring.
-- for most of our calculations we don't want the birading,
-- because it makes the groebner basis computations slow.
R = P5 ** k[y_0,y_1]
cx = resolution sub(X,R)
-- ask for cx_1, cx_2, ..., cx_5 to get the degrees


--- PROPOSITION 2.2(d) ---

-- rank of the jacobian never drops to zero
saturate(Y + minors(1, jacobian Y)) -- answer is ideal 1

-- discussion of pi_1^{-1}(Z)
pi1invZ = X + sub(Z, P5xP1);
pi1invZ = saturate(pi1invZ, ideal(y_0,y_1));
pi1invZ = saturate(pi1invZ, ideal(x_0..x_5));
pi1invZ == eliminate({y_0,y_1}, pi1invZ) -- answer is true: it's a product
Z' = sub(pi1invZ, P5);
saturate(Z, Z') -- answer is ideal 1: they have the same support
degree Z' -- answer is 72
Z' == saturate(Z + MM) -- answer is true
  -- this last thing isn't really necessary, just interesting

-- rank of the second map in the spectral sequence
SY = P5/Y
J = sub(transpose jacobian Y, SY)
sub(matrix basis(0,J), k) -- this is a map k^36 -> k^108
rank oo -- answer is 34 in char 3,
  -- or 35 in char 0 or char > 3

-- rank of the third map, more subtle
Z' = sub(Z', SY)
N = coker J ** comodule Z'
for i from 0 to 5 list hilbertFunction(i, N)
  -- stabilizes starting from i=2 in char 3,
  -- or from i=1 in char 0 or char > 3
g = random(2, SY)
  -- if you're over Q[i] this doesn't work
  -- so instead use g = sub(random(2,QQ[gens P5]), SY)
  -- and also skip the next line which takes forever
saturate(Z' + g) -- answer should be ideal 1: g doesn't vanish on Z'
q = map(N ** SY^{2}, target J, g)
sub(matrix basis(0, q), k) -- this is a map k^108 -> k^72
rank oo -- answer is 66 in char 3,
  -- or 67 in char 0 or char > 3


--- PROPOSITION 3.1 ---

A = saturate sub(sub(X, {y_0=>1, y_1=>0}), P5) -- fiber of X over (1:0) in P^1
dim A -- answer is 3, or projectively, 2
saturate ideal singularLocus A -- answer is ideal 1, so it's smooth


--- PROPOSITION 4.6 ---

-- If you're working over Q[i],
-- use decomposeWorkaround in place of decompose below.
decomposeWorkaround = I -> (
  I' := flattenRing(I, CoefficientRing => QQ, Result => Ideal);
  return for J' in decompose I' list trim sub(J',P5)
)

-- first, find the fixed locus of each tau^i in mu_6
-- as it acts on Y.  more precisely,
-- find the subscheme of Y x mu_6 given by (x,t) with t.x = x
P5xmu6 = k[x_0..x_5,t]/(t^6-1)
fixed = minors(2, matrix{
  {x_0..x_5},
  {x_0, t^5*x_1, t^4*x_2, t^3*x_3, t^2*x_4, t*x_5}
})
C = saturate(sub(Y, P5xmu6) + fixed, ideal(x_0..x_5))
-- notice that the first generator is t^2-1
-- at t = 1 we'll just have a copy of Y.
-- at t = -1, let's find out...

C34 = saturate sub(sub(C, t => -1), P5)
  -- this will be two curves, called C_3 and C_4 in the paper
(C3,C4) = toSequence decompose C34
  -- it will refuse to do this over Q[i], so you've got to
  -- use the function decomposeWorkaround defined above.  sorry.
C34 == intersect(C3, C4) -- it's reduced, two plane cubic curves
saturate ideal singularLocus C3 -- they're both smooth
saturate ideal singularLocus C4
saturate(C34 + Z) -- and they don't meet the singularities of Y,
                  -- so the fixed locus in X looks the same

-- now do the fixed locus of sigma tau^i.
-- (observe that sigma^5 tau^i has the same fixed locus)
fixed = minors(2, matrix{
  {x_0..x_5},
  {x_5, t^5*x_0, t^4*x_1, t^3*x_2, t^2*x_3, t*x_4}
})
C = saturate(sub(Y, P5xmu6) + fixed, ideal(x_0..x_5)) -- get ideal 1

-- do it again for sigma^2 tau^i, same result.
-- (observe that sigma^4 tau^i has the same fixed locus)
fixed = minors(2, matrix{
  {x_0..x_5},
  {x_4, t^5*x_5, t^4*x_0, t^3*x_1, t^2*x_2, t*x_3}
})
C = saturate(sub(Y, P5xmu6) + fixed, ideal(x_0..x_5)) -- get ideal 1

-- but sigma^3 tau^i is interesting...
fixed = minors(2, matrix{
  {x_0..x_5},
  {x_3, t^5*x_4, t^4*x_5, t^3*x_0, t^2*x_1, t*x_2}
})
C = saturate(sub(Y, P5xmu6) + fixed, ideal(x_0..x_5))
-- again the first generator is t^2-1
-- so we get something at t=1 and at t=-1.

C12 = saturate sub(sub(C, t => 1), P5) -- called C_1 and C_2 in the paper
(C1,C2) = toSequence decompose C12 -- again use decomposeWorkaround over Q[i]
C12 == intersect(C1, C2) -- it's reduced, two plane cubic curves
saturate ideal singularLocus C1 -- they're both smooth
saturate ideal singularLocus C2
saturate(C12 + Z) -- and they don't meet Z

C56 = saturate sub(sub(C, t => -1), P5) -- called C_5 and C_6 in the paper
(C5,C6) = toSequence decompose C56 -- again use decomposeWorkaround over Q[i]
  -- actually if you're over Q, this one won't decompose
C56 == intersect(C5, C6) -- it's reduced, two plane cubic curves
saturate ideal singularLocus C5 -- they're both smooth
saturate ideal singularLocus C6
saturate(C56 + Z) -- and they don't meet Z

-- lastly, check that the fixed loci of sigma^3,
-- tau^3, and sigma^3 tau^3 don't intersect
saturate(C12 + C34)
saturate(C12 + C56)
saturate(C34 + C56)
-- answer is ideal 1 in each case


--- PROPOSITION 6.1 ---

use P5
coefficient((x_0*x_1*x_2*x_3*x_4*x_5)^2, (fp * sigma fp)^2)


==> anc/verify.magma <==
// To use this file, cut and paste small chunks of code into 
// an interactive session of Magma and inspect the output.
// Don't try to run it as a script.
//
// Sorry that the Magma code isn't more idiomatic:
// it was adapted from verify.m2,
// and Macaulay2 is what I know better.


// Choose one of five options:

// 1. The char 3 choice from the paper.
k<a> := GF(9);
p := [ 1, a + 1, -a, -a ];

// 2. A random choice in char 3.
// The claim below hold for nearly all choices.
// If one of of them doesn't hold,
// start over with another random choice.
k<a> := GF(81);
p := [ Random(k) : i in [1..4] ];

// 3. The char 0 choice from the paper.
// But probably skip the smoothness checks,
// since they take forever, and follow from the GF(9) case.
k<i> := QuadraticField(-1);
p := [ 1, i, 1-i, 1-i ];

// 4. A random choice in char 0.
k := Rationals();
p := [ Random(k,10) : i in [1..4] ];

// 5. A random choice in char > 3.
// F_109 is nice because it contains cube roots of unity
// and square roots of -1, and it's big enough that a
// random choice nearly always gives generic behavior.
k := GF(109);
p := [ Random(k) : i in [1..4] ];


// And here we go.

P5<x_0,x_1,x_2,x_3,x_4,x_5> := PolynomialRing(k,6);

sigma := hom< P5 -> P5 | x_5,x_0,x_1,x_2,x_3,x_4 >;

f := [ x_0^3+x_2^3+x_4^3,
       x_1^2*x_4+x_3^2*x_0+x_5^2*x_2,
       x_1*x_2*x_3+x_3*x_4*x_5+x_5*x_0*x_1,
       x_0*x_2*x_4 ];


/***** CONSTRUCTION OF Y AND X *****/

fp := &+[ p[i]*f[i] : i in [1..4] ];

Y := Ideal([fp, sigma(fp)]);

M := Matrix([f, sigma(f)]);

// The 2x2 minors of M give a rational map Y --> P^5,
// but its image is just P^1.
// Confirm that the first two minors are good enough.
MM := Minors(M, 2);
Y + Ideal(MM[1..2]) eq Y + Ideal(MM); // answer should be true

P5xP1<x_0,x_1,x_2,x_3,x_4,x_5,y_0,y_1> := PolynomialRing(k, 8);
pi1 := hom< P5 -> P5xP1 | x_0,x_1,x_2,x_3,x_4,x_5 >;
  // Magma is fussier about substituting between rings that Macaulay2 is
i10 := hom< P5xP1 -> P5 | P5.1,P5.2,P5.3,P5.4,P5.5,P5.6,1,0 >;
  // inclusion of the fiber over (1:0)
g_0 := pi1(MM[1]);
g_1 := pi1(MM[2]);
X := Ideal(pi1(Basis(Y))) + Ideal(y_0*g_1 - g_0*y_1);
X := Saturation(X, Ideal([g_0,g_1]));


/***** PROPOSITION 2.2(a) *****/

Z := Saturation(Y + Ideal(Minors(JacobianMatrix(Basis(Y)), 2)));
Dimension(Z); // answer is 1, or projectively, 0: isolated singularities
Degree(Z); // answer should be 144 char 3,
           // or 72 in char 0 or char > 3.
Degree(Radical(Z)); // this is too slow in Macaulay2...
                    // answer should be 24 in char 3,
                    // or 72 in char 0 or char > 3.


/***** PROPOSITION 2.2(b) *****/

// verify that X -> Y is smooth over the smooth part of Y
J := ColumnSubmatrix(JacobianMatrix(Basis(X)), [7,8]);
  // just the columns corresponding to y_0 and y_1
JJ := X + Ideal(Minors(J,1)); // because the relative dimension is 0
JJ := Saturation(JJ, Ideal(pi1(Basis(Z))));
1 in JJ; // answer is true

// verify that X -> P1 is smooth over the singular part of Y,
// hence X is smooth
J := ColumnSubmatrix(JacobianMatrix(Basis(X)), 6);
  // just the columns corresponding to x_0..x_5
JJ := X + Ideal(Minors(J, 3)); //  because the relative dimension is 2
JJJ := JJ + Ideal(pi1(Basis(Z)));
JJJ := Saturation(JJJ, Ideal([y_0,y_1]));
JJJ := Saturation(JJJ, Ideal([x_0,x_1,x_2,x_3,x_4,x_5]));
1 in JJJ; // answer is true: it's empty


/***** PROPOSITION 2.2(c) *****/

// I don't know how to do free resolutions
// over bigraded polynomial rings in magma.


/***** PROPOSITION 2.2(d) *****/

// rank of the jacobian never drops to zero
1 in Saturation(Y + JacobianIdeal(Basis(Y))); // answer is true

// discussion of pi_1^{-1}(Z)
pi1invZ := X + Ideal(pi1(Basis(Z)));
pi1invZ := Saturation(pi1invZ, Ideal([y_0,y_1]));
pi1invZ := Saturation(pi1invZ, Ideal([x_0,x_1,x_2,x_3,x_4,x_5]));
pi1invZ eq EliminationIdeal(pi1invZ, {x_0,x_1,x_2,x_3,x_4,x_5});
  // answer is true: it's a product
Zprime := Ideal(i10(Basis(pi1invZ))); // called Z' in the paper
1 in Saturation(Z, Zprime); // answer is true: they have the same support
Degree(Zprime); // answer is 72
Zprime eq Saturation(Z + Ideal(MM)); // answer is true
  // this last thing isn't really necessary, just interesting

// second and third map in the spectral sequence...
// if this is possible in magma, I sure don't know how to do it.


/***** PROPOSITION 3.1 *****/

A := Ideal(i10(Basis(X)));
Dimension(A); // answer is 3, or projectively, 2
IsNonsingular(Proj(P5/A)); // answer is true: it's smooth


/***** PROPOSITION 4.6 *****/

// first, find the fixed locus of each tau^i in mu_6
// as it acts on Y.  more precisely,
// find the subscheme of Y x mu_6 given by (x,t) with t.x = x
P5xA1<x_0,x_1,x_2,x_3,x_4,x_5,t> := PolynomialRing(k,7);
pi1 := hom< P5 -> P5xA1 | x_0,x_1,x_2,x_3,x_4,x_5 >;
  // sorry we're renaming pi_1
i1 := hom< P5xA1 -> P5 | P5.1,P5.2,P5.3,P5.4,P5.5,P5.6,1 >;
  // inclusion of P5 x {1}
im1 := hom< P5xA1 -> P5 | P5.1,P5.2,P5.3,P5.4,P5.5,P5.6,-1 >;
  // inclusion of P5 x {-1}
YxA1 := Ideal(pi1(Basis(Y)));

fixed := Ideal(t^6-1) + Ideal(Minors(Matrix([
  [x_0, x_1, x_2, x_3, x_4, x_5],
  [x_0, t^5*x_1, t^4*x_2, t^3*x_3, t^2*x_4, t*x_5]
]), 2));
C := Saturation(YxA1 + fixed, Ideal([x_0,x_1,x_2,x_3,x_4,x_5]));
t^2-1 in C; // answer is true
            // at t = 1 we'll just have a copy of Y.
            // at t = -1, let's find out...

C34 := Ideal(im1(Basis(C)));
  // this will be two curves, called C_3 and C_4 in the paper
IsNonsingular(Proj(P5/C34)); // answer is true
RadicalDecomposition(C34); // two plane cubics
1 in Saturation(C34 + Z); // they don't meet the singularities of Y,
                          // so the fixed locus in X looks the same

// now do the fixed locus of sigma tau^i.
// (observe that sigma^5 tau^i has the same fixed locus)
fixed := Ideal(t^6-1) + Ideal(Minors(Matrix([
  [x_0, x_1, x_2, x_3, x_4, x_5],
  [x_5, t^5*x_0, t^4*x_1, t^3*x_2, t^2*x_3, t*x_4]
]), 2));
1 in Saturation(YxA1 + fixed, Ideal([x_0,x_1,x_2,x_3,x_4,x_5]));

// do it again for sigma^2 tau^i, same result.
// (observe that sigma^4 tau^i has the same fixed locus)
fixed := Ideal(t^6-1) + Ideal(Minors(Matrix([
  [x_0, x_1, x_2, x_3, x_4, x_5],
  [x_4, t^5*x_5, t^4*x_0, t^3*x_1, t^2*x_2, t*x_3]
]), 2));
1 in Saturation(YxA1 + fixed, ideal< P5xA1 | x_0,x_1,x_2,x_3,x_4,x_5 >);

// but sigma^3 tau^i is interesting...
fixed := Ideal(t^6-1) + Ideal(Minors(Matrix([
  [x_0, x_1, x_2, x_3, x_4, x_5],
  [x_3, t^5*x_4, t^4*x_5, t^3*x_0, t^2*x_1, t*x_2]
]), 2));
C := Saturation(YxA1 + fixed, ideal< P5xA1 | x_0,x_1,x_2,x_3,x_4,x_5 >);
t^2-1 in C; // answer is true, so we get something at t=1 and at t=-1...

C12 := Ideal(i1(Basis(C))); // called C_1 and C_2 in the paper
IsNonsingular(Proj(P5/C12)); // true again
RadicalDecomposition(C12); // two plane cubics again
1 in Saturation(C12 + Z); // and they don't meet Z

C56 := Ideal(im1(Basis(C))); // called C_5 and C_6 in the paper
IsNonsingular(Proj(P5/C56)); // true again
RadicalDecomposition(C56); // two plane cubics again
  // but this doesn't work over Q, where you should use
  // RadicalDecomposition(ChangeRing(C56, QuadraticField(-1)));
1 in Saturation(C56 + Z); // and they don't meet Z

// lastly, check that the fixed loci of sigma^3,
// tau^3, and sigma^3 tau^3 don't intersect
1 in Saturation(C12 + C34);
1 in Saturation(C12 + C56);
1 in Saturation(C34 + C56);
// answer is true in each case


/***** PROPOSITION 6.1 *****/

MonomialCoefficient((fp * sigma(fp))^2, i1((x_0*x_1*x_2*x_3*x_4*x_5)^2));

